A Search for Late-Time Radio Emission and Fast Radio Bursts from Superluminous Supernovae

We present results of a search for late-time radio emission and Fast Radio Bursts (FRBs) from a sample of type-I superluminous supernovae (SLSNe-I). We used the Karl G. Jansky Very Large Array to observe ten SLSN-I more than 5 years old at a frequency of 3 GHz. We searched fast-sampled visibilities for FRBs and used the same data to perform a deep imaging search for late-time radio emission expected in models of magnetar-powered supernovae. No FRBs were found. One SLSN-I, PTF10hgi, is detected in deep imaging, corresponding to a luminosity of $1.2\times10^{28}$ erg s$^{-1}$. This luminosity, considered with the recent 6 GHz detection of PTF10hgi in Eftekhari et al (2019), supports the interpretation that it is powered by a young, fast-spinning ($\sim$ ms spin period) magnetar with $\sim$ 15 Msun of partially ionized ejecta. Broadly, our observations are most consistent with SLSNe-I being powered by neutron stars with fast spin periods, although most require more free-free absorption than is inferred for PTF10hgi. We predict that radio observations at higher frequencies or in the near future will detect these systems and begin constraining properties of the young pulsars and their birth environments.

==> make_plot.py <==
#/usr/bin/env python

from astropy import time, table
from astropy import cosmology
from matplotlib import pyplot as plt
import numpy as np
plt.style.use('ggplot')

# plot of flux limit versus time
trest = lambda x, y, z: (time.Time(x, format='mjd').mjd - time.Time(y, format='decimalyear').mjd)/(365.24*(1+z)) 
planck = cosmology.Planck15
lnu = lambda s, z: s*1e-23*4*3.14*(planck.luminosity_distance(z).to_value('cm'))**2
redshifts = {'SN2005ap': 0.283, 'SN2007bi': 0.127, 'SN2006oz': 0.396, 'PTF10hgi': 0.098,
             'PTF09cnd': 0.258, 'SN2010gx': 0.23, 'SN2010kd': 0.101, 'PTF09cwl': 0.349,
             'SN2011ke': 0.143, 'PTF09atu': 0.501}
explosions = {'SN2005ap': 2005.25, 'SN2007bi': 2007.33, 'SN2006oz': 2006.7, 'PTF10hgi': 2010.45,
              'PTF09cnd': 2009.6, 'SN2010gx': 2010.3, 'SN2010kd': 2010.9, 'PTF09cwl': 2009.7,
              'SN2011ke': 2011.33, 'PTF09atu': 2009.6}  # decimal year
epochs = {'SN2005ap': [58060, 58131], 'SN2007bi': [58074, 58128], 'SN2006oz': [58036, 58124], 'PTF10hgi': [58045, 58130],
          'PTF09cnd': [58045, 58130], 'SN2010gx': [58074, 58128], 'SN2010kd': [58074, 58128], 'PTF09cwl': [58060, 58131],
          'SN2011ke': [58060, 58131], 'PTF09atu': [58045, 58130]}  # mjd
sensitivities = {'SN2005ap': [12e-6, 15e-6], 'SN2007bi': [25e-6, 27e-6], 'SN2006oz': [11e-6, 12e-6], 'PTF10hgi': [19e-6, 22e-6],
                 'PTF09cnd': [12e-6, 11e-6], 'SN2010gx': [14e-6, 16e-6], 'SN2010kd': [14e-6, 31e-6], 'PTF09cwl': [9e-6, 20e-6],
                 'SN2011ke': [15e-6, 18e-6], 'PTF09atu': [12e-6, 9e-6]}  # Jy

targets = list(redshifts.keys())

times = []
sensitivity = []
for target in targets:
    for epoch in epochs[target]:
        times.append(trest(epoch, explosions[target], redshifts[target]))
        index = epochs[target].index(epoch)
        sensitivity.append(lnu(sensitivities[target][index], redshifts[target]))

# get model

plt.figure(figsize=(8,4.2))
plt.plot(times, 3*np.array(sensitivity)/1e29, 'v')  # 3 sigma
for target in targets:
    try:
        print('reading {0} model'.format(target))
        tab = table.Table.read('pmin/{0}/obs_3.0e+09.dat'.format(target), format='ascii', names=['time', 'flux', 'flux_unabsorbed'])
        plt.plot(tab['time']/(365.24*24*3600), lnu(np.array(tab['flux']), redshifts[target])/1e29, 'k-')
    except:
        print('not found')
plt.xlabel('Age (yrs; rest)')
plt.ylabel(r'L$\nu$ limit (10$^{29}$ erg/s/Hz; 3 GHz)')
plt.xlim(4, 14)
plt.savefig('lnu_time.pdf')

